Poly-Exp Bounds in Tandem Queues

When the arrival processes are Poisson, queueing networks are well-understood in terms of the product-form structure of the number of jobs $N_i$ at the individual queues; much less is known about the waiting time $W$ across the whole network. In turn, for non-Poisson arrivals, little is known about either $N_i$'s or $W$. This paper considers a tandem network $$GI/G/1\rightarrow \cdot/G/1\rightarrow\dots\rightarrow\cdot/G/1$$ with general arrivals and light-tailed service times. The main result is that the tail $\P(W>x)$ has a polynomial-exponential (Poly-Exp) structure by constructing upper bounds of the form $$(a_{I}x^{I}+\dots+a_1x+a_0)e^{-\theta x}~.$$ The degree $I$ of the polynomial depends on the number of bottleneck queues, their positions in the tandem, and also on the `light-tailedness' of the service times. The bounds hold in non-asymptotic regimes (i.e., for \textit{finite} $x$), are shown to be sharp, and improve upon alternative results based on large deviations by (many) orders of magnitude. The overall technique is also particularly robust as it immediately extends, for instance, to non-renewal arrivals.

==> matlab/ExpMinusConstant.m <==
function [] =ExpMinusConstant()

format long g
lambda = 1;
lambdainv= 1/lambda;
gamma=1/0.9;

for theta =0 : 0.0000001 : lambda
    if(lambda / (lambda - theta) > exp(theta*gamma))
        break;
    end
end
Boverc=(gamma-lambdainv)/((1/(lambda-theta))-gamma);
Coverd=theta*(lambda-theta)/lambda;
D=(lambda-theta)/lambda;
C=D*Coverd;
B=C*Boverc;
%a=0;
b1=max(log(theta*D/(B+C))/theta,0);
if b1>0
    for a1=b1:-0.0001*b1:0
        if (C*((1/lambda)-min(gamma,a1))<= exp(-theta*a1)*D+gamma*B-D^2)
            break;
        end
    end
else
    a1=0
end
Aplus=max(B*(a1+(1/(lambda-theta)))+C*a1-D^2+exp(-theta*a1)*D, B*(a1-gamma+(1/(lambda-theta)))+C*((1/lambda)+max(a1-gamma,0)));
b=0:-0.01:-100;
Aminus=zeros(1,length(b));
for i=1:length(b)
%     D1=1/((lambda/(lambda-theta))+max(Boverc,0)*exp(theta*b(i))*(lambda-theta)/lambda);
%     C1=D1*Coverd;
% B1=C1*Boverc;
    Aminus(i)=max([B*(b(i)+(1/(lambda-theta)))+C*b(i)-(D*(lambda-theta)/lambda)+exp(-theta*b(i))*D, B*(b(i)+(1/(lambda-theta)))-(D*(exp(-lambda*b(i))-exp(-theta*b(i)))/(exp(-lambda*b(i))-1))+(exp(-theta*b(i))*(lambda-theta)/lambda)  ,B*(b(i)-gamma+(1/(lambda-theta)))+C*((1/lambda)+max(b(i)-gamma,0))]);
   % Aminus1(i)=(exp(theta*b(i))*(lambda-theta)/lambda)*min([B1*(b(i)+(1/(lambda-theta)))+C1*b(i)-(D1*(lambda-theta)/lambda)+exp(-theta*b(i))*D1, B1*(b(i)+(1/(lambda-theta)))+C1*b(i)-(D1*(exp(-lambda*b(i))-exp(-theta*b(i)))/(exp(-lambda*b(i))-1))+(exp(-theta*b(i))*(lambda-theta)/lambda)  ,B1*(b(i)-gamma+(1/(lambda-theta)))-D1*((lambda/(lambda-theta))^2)+(lambda/(lambda-theta))+C1*((1/lambda)+max(b(i)-gamma,0))]);

end

[M, I]=min(Aminus);
btilde=max(b(I))
%Aminus=max(B*(a2-gamma+(1/(lambda-theta)))+C/lambda,B*(a2+(1/(lambda-theta)))+exp(-theta*a2)*D-D^2) 
if M<Aplus
    a=btilde
    A=M
else
    a=a1
    A=Aplus
end
% [M, I]=max(Aminus1);
% a1=gamma;
% D1=1/((lambda/(lambda-theta))+max(Boverc,0)*exp(theta*a1)*(lambda-theta)/lambda);
%     C1=D1*Coverd;
% B1=C1*Boverc;
% A1=min([B1*((1/(lambda-theta)))-(D1*(lambda-theta)/lambda)+D1, (B1/(lambda-theta))+((lambda-theta)/lambda)  ,B1*((1/(lambda-theta))-gamma)-D1*((lambda/(lambda-theta))^2)+(lambda/(lambda-theta))+C1/lambda]);



% exptheta=D+A*((lambda^2)/(lambda^2-theta^2))-B*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
% zexptheta= (theta*(lambda-theta)/(lambda+theta))+B*((lambda^2)/(lambda^2-theta^2));
% explambda=0.5*(exp(-lambda*a)-exp((theta-lambda)*a))+(theta*0.5/lambda)*(1+(lambda-theta)*a)*exp((theta-lambda)*a)-A*exp((theta-lambda)*a)/(2*D)+B*(1+(lambda-theta)*a)*exp((theta-lambda)*a)*lambda/(2*((lambda-theta)^2));
% rho=D*exp(-gamma*(lambda+theta))*(gamma-lambdainv)/((1/(lambda-theta))-gamma);
% for a1=1/theta:0.00001:100
%     if exp(-theta*a1)+rho<a*theta*rho
%         break;
%     end
% end

% D1=(lambda/(lambda-theta))/((lambda/(lambda-theta))^2+(gamma-lambdainv)/((1/(lambda-theta))-gamma))
% C1=theta*D1*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% a1=100
% A1=min(a1*(B1)+B1*((1/(lambda-theta))-gamma)+C1*lambdainv+(B1/theta), (B+C)*(a1+(1/(lambda-theta)))+D*exp(-theta*a1)-D1)
%a1=log(theta*D/(B1+C1))/theta

% 
% D1=1/((lambda/(lambda-theta))+(gamma-lambdainv)/((1/(lambda-theta))-gamma))
% C1=theta*D1*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% A1=(B1+C1)*gamma+B1/theta

%a1=log(theta*D/(B1+C1))/theta

%a1=(lambda+theta-gamma*(lambda^2))/(theta^2)
% if (B1+C1)*(a1+(1/theta))<H+D1*D-B1/(theta*D)
%     for b=a1:0.0000001:10000
%         if exp(-theta*b)*D+b*(C1+B1)>H+D1*D-B1/(theta*D)
%             break;
%         end
%     end
%     a1=b
%     A1=H
% else
%     dddd='impossible'
% end
%Ap=(B1+C1)*(a1+(lambda/(theta*(lambda-theta))))-D1+(exp(-theta*a))*(D-D1)
%a1=b
%A1=H
% if Ap-AH>B1/theta
%     A1=AH+B1/theta
% else
%     A1=Ap
% end
exptheta=D+A*((lambda^2)/(lambda^2-theta^2))-B*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
zexptheta= (theta*(lambda-theta)/(lambda+theta))+B*((lambda^2)/(lambda^2-theta^2));
explambda=0.5*(exp(-lambda*a)-(D/(lambda-theta))*lambda*exp((theta-lambda)*a))+(D/(lambda-theta))*lambda*(theta*0.5/lambda)*(1+(lambda-theta)*a)*exp((theta-lambda)*a)-A*exp((theta-lambda)*a)/(2*D)+B*(1+(lambda-theta)*a)*exp((theta-lambda)*a)*lambda/(2*((lambda-theta)^2));

% exptheta1=D1+A1*((lambda^2)/(lambda^2-theta^2))-B1*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
% zexptheta1= D1*(theta*lambda/(lambda+theta))+B1*((lambda^2)/(lambda^2-theta^2));
% explambda1=0.5*(exp(-lambda*a1)-(D1/(lambda-theta))*lambda*exp((theta-lambda)*a1))+(D1/(lambda-theta))*lambda*(theta*0.5/lambda)*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)-A1*exp((theta-lambda)*a1)/(2*D)+B1*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)*lambda/(2*((lambda-theta)^2));
%explambda1=0;
% K=D/((lambda/(lambda-theta))/((lambda/(lambda-theta))^2+(gamma-lambdainv)/((1/(lambda-theta))-gamma)))
% C1=theta*D*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% a1=max(log(theta*D*K/((B1/(D1^2))+B1+C1))/theta,gamma)
% A1=((a1*(B1)+B1*((1/(lambda-theta))-gamma)+C1*lambdainv)/(D^2)+((B+C)*(a1+(1/(lambda-theta)))+D*K*exp(-theta*a1)-D))/((1/(D^2))+1)
% exptheta1=D+A1*((lambda^2)/(lambda^2-theta^2))-B1*((2*theta*(lambda^2))/((lambda^2-theta^2)^2))
% zexptheta1= D*(theta*lambda/(lambda+theta))+B1*((lambda^2)/(lambda^2-theta^2))
% explambda1=K*0.5*(exp(-lambda*a1)-exp((theta-lambda)*a1))+(theta*0.5/lambda)*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)-A1*exp((theta-lambda)*a1)/(2*D)+B1*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)*lambda/(2*((lambda-theta)^2))

N = 3000;
M = 3000;
W= zeros(1,N);
W1= zeros(1,N);


for l = 1:N
    X1 = exprnd(lambdainv)-gamma;
    Y1=exprnd(lambdainv)-gamma;
    Y2=exprnd(lambdainv)-gamma;
    T12=X1+Y2;
    T22=max(Y1,Y1+Y2);
    SY=Y1+Y2;
    SX=X1+exprnd(lambdainv)-gamma;
    Z2=X1+Y2;
    for j = 2:M
        Z2=max(SX, Z2);
        Yn=exprnd(lambdainv)-gamma;
        Xn=exprnd(lambdainv)-gamma;
        SY=SY+Yn;
        T22=max(T22,SY);
        SX= SX+Xn;
        Z2=Z2+Yn;
        T12=max(Z2,T12);
    end
    U=exprnd(lambdainv)-exprnd(lambdainv);
    W(l)=max(T12+U,T22+max(U,0));
    W1(l)=T22;
end
x=0:0.01:(min(max(W),max(W1))*0.7);
simulationsW = zeros(1,length(x));
simulationsW1 = zeros(1,length(x));
asym2 = zeros(1,length(x));
%asym2lower = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    BW1= (W1>x(l));
    simulationsW(l) = mean(BW);
    simulationsW1(l) = mean(BW1);
    asym1(l)= D*exp(-theta*x(l));
    if x(l)>= max(-a,0)
        asym2(l)=(exptheta+zexptheta*x(l))*exp(-theta*x(l))+explambda*exp(-lambda*x(l));
    end
    if x(l)< max(-a,0)
        asym2(l)=1-0.5*exp(lambda*(x(l)+a))+0.5*D*exp(lambda*(x(l)+a)-theta*x(l))+(A+B*(1/(lambda+theta)-a)+C*x(l))*exp(lambda*(x(l)+a)+theta*a)*0.5*lambda/(lambda+theta);
    end
    %asym2lower(l)=(exptheta1+zexptheta1*x(l))*exp(-theta*x(l))+explambda1*exp(-lambda*x(l));
    
end
hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W\geq x)$', 'Interpreter', 'latex');
plot(x, simulationsW1, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(1, :) = 'One Node Simulations ';
plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'One Node Exact Value ';
plot(x, simulationsW, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(3, :) = 'Two Nodes Simulations';
plot(x, asym2, 'Color', 'm', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(4, :) = 'Two Nodes Upper Bound';
% plot(x, asym2lower, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(5, :) = 'Two Nodes Lower Bound';

xx = 0:0.01:49.99;
simulationsFlorin = load('W2_rho050_10K_runs.txt');
plot(xx, simulationsFlorin, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);



legend(lPlots);
set(legend(), 'interpreter', 'latex');

==> matlab/ExpMinusConstantFlorin.m <==
function [] =ExpMinusConstant()

format long g
M = 2;
mu = 1;
gamma=1/(mu*0.7);

for theta0 =0 : 0.0001 : mu
    %if(mu / (mu - theta) - mu^2 / ((mu-theta)*(2*mu-theta))+mu^2/((mu-2*theta)*(2*mu-theta)) > exp(theta*gamma))
        if(mu / (mu - theta0) > exp(theta0*gamma))
        break;
    end
end

theta = mu / M

if(theta > theta0)
    ok = 0
end

A = exp(-theta*gamma)/(1-mu*exp(-theta*gamma)/(mu-theta));

xx = 0:0.01:99.99;
xi = 0;
for x = xx
    xi = xi + 1;
    ymin = @(y) y;
   fun = @(y,y1) (1-exp(-theta*(x+gamma-y))).*mu^2.*exp(-mu*(y+y1));
    %fun = @(y,y1) (y-y1)
    q = integral2(fun,0,x+gamma,ymin,1000)
    
    
    W(xi)=(M*A*exp(-theta*x)+(M*A+M-1)*exp(-2*mu*(x+gamma)))/(2*M-1);
end

hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W\geq x)$', 'Interpreter', 'latex');
%plot(xx, W, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(1, :) = 'One Node Simulations ';

 xx = 0:0.01:99.99;
simulationsKSima = load('KSimaW2_rho070_M2_5M_runs.txt');
plot(xx, simulationsKSima, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);

plot(xx, W, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);

%simulationsFlorinKSima = load('KSimaW2_rho095_M5_100K_runs.txt');
%plot(xx, simulationsFlorinKSima, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);

legend(lPlots);
set(legend(), 'interpreter', 'latex');

==> matlab/ExpMinusConstantSimaFinal.m <==
function [] =ExpMinusConstantSima()

format long g
lambda = 1;
lambdainv= 1/lambda;
gamma=1/0.95;
for theta =0 : 0.0000001 : lambda
    if(lambda / (lambda - theta) > exp(theta*gamma))
        break;
    end
end
Boverc=(gamma-lambdainv)/((1/(lambda-theta))-gamma);
Coverd=theta*(lambda-theta)/lambda;
D=(lambda-theta)/lambda;
C=D*Coverd;
B=C*Boverc;
%a=0;
b1=max(log(theta*D/(B+C))/theta,0);
if b1>0
    for a1=b1:-0.0001*b1:0
        if (C*((1/lambda)-min(gamma,a1))<= exp(-theta*a1)*D+gamma*B-D^2)
            break;
        end
    end
else
    a1=0
end
Aplus=max(B*(a1+(1/(lambda-theta)))+C*a1-D^2+exp(-theta*a1)*D, B*(a1-gamma+(1/(lambda-theta)))+C*((1/lambda)+max(a1-gamma,0)));
b=0:-0.01:-100;
Aminus=zeros(1,length(b));
for i=1:length(b)
%     D1=1/((lambda/(lambda-theta))+max(Boverc,0)*exp(theta*b(i))*(lambda-theta)/lambda);
%     C1=D1*Coverd;
% B1=C1*Boverc;
r=min(gamma, -b(i)):0.01*max(-b(i)-gamma,0):-b(i);
Term=zeros(1,length(r));
for j=1:length(r)
    Term(j)=(D*exp(-theta*b(i))*(1-exp((theta-lambda)*r(j)))+C*r(j))/(1-exp(-lambda*r(j)));
end
    Aminus(i)=max([B*(b(i)+(1/(lambda-theta)))+C*b(i)-(D*(lambda-theta)/lambda)+exp(-theta*b(i))*D, B*(b(i)+(1/(lambda-theta)))-min(Term)+(C/lambda)+(exp(-theta*b(i))*(lambda-theta)/lambda)  ,B*(b(i)-gamma+(1/(lambda-theta)))+C*((1/lambda)+max(b(i)-gamma,0))]);
   % Aminus1(i)=(exp(theta*b(i))*(lambda-theta)/lambda)*min([B1*(b(i)+(1/(lambda-theta)))+C1*b(i)-(D1*(lambda-theta)/lambda)+exp(-theta*b(i))*D1, B1*(b(i)+(1/(lambda-theta)))+C1*b(i)-(D1*(exp(-lambda*b(i))-exp(-theta*b(i)))/(exp(-lambda*b(i))-1))+(exp(-theta*b(i))*(lambda-theta)/lambda)  ,B1*(b(i)-gamma+(1/(lambda-theta)))-D1*((lambda/(lambda-theta))^2)+(lambda/(lambda-theta))+C1*((1/lambda)+max(b(i)-gamma,0))]);

end

[M, I]=min(Aminus);
btilde=max(b(I))
%Aminus=max(B*(a2-gamma+(1/(lambda-theta)))+C/lambda,B*(a2+(1/(lambda-theta)))+exp(-theta*a2)*D-D^2) 
if M<Aplus
    a=btilde
    A=M
else
    a=a1
    A=Aplus
end
% [M, I]=max(Aminus1);
% a1=gamma;
% D1=1/((lambda/(lambda-theta))+max(Boverc,0)*exp(theta*a1)*(lambda-theta)/lambda);
%     C1=D1*Coverd;
% B1=C1*Boverc;
% A1=min([B1*((1/(lambda-theta)))-(D1*(lambda-theta)/lambda)+D1, (B1/(lambda-theta))+((lambda-theta)/lambda)  ,B1*((1/(lambda-theta))-gamma)-D1*((lambda/(lambda-theta))^2)+(lambda/(lambda-theta))+C1/lambda]);



% exptheta=D+A*((lambda^2)/(lambda^2-theta^2))-B*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
% zexptheta= (theta*(lambda-theta)/(lambda+theta))+B*((lambda^2)/(lambda^2-theta^2));
% explambda=0.5*(exp(-lambda*a)-exp((theta-lambda)*a))+(theta*0.5/lambda)*(1+(lambda-theta)*a)*exp((theta-lambda)*a)-A*exp((theta-lambda)*a)/(2*D)+B*(1+(lambda-theta)*a)*exp((theta-lambda)*a)*lambda/(2*((lambda-theta)^2));
% rho=D*exp(-gamma*(lambda+theta))*(gamma-lambdainv)/((1/(lambda-theta))-gamma);
% for a1=1/theta:0.00001:100
%     if exp(-theta*a1)+rho<a*theta*rho
%         break;
%     end
% end

% D1=(lambda/(lambda-theta))/((lambda/(lambda-theta))^2+(gamma-lambdainv)/((1/(lambda-theta))-gamma))
% C1=theta*D1*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% a1=100
% A1=min(a1*(B1)+B1*((1/(lambda-theta))-gamma)+C1*lambdainv+(B1/theta), (B+C)*(a1+(1/(lambda-theta)))+D*exp(-theta*a1)-D1)
%a1=log(theta*D/(B1+C1))/theta

% 
% D1=1/((lambda/(lambda-theta))+(gamma-lambdainv)/((1/(lambda-theta))-gamma))
% C1=theta*D1*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% A1=(B1+C1)*gamma+B1/theta

%a1=log(theta*D/(B1+C1))/theta

%a1=(lambda+theta-gamma*(lambda^2))/(theta^2)
% if (B1+C1)*(a1+(1/theta))<H+D1*D-B1/(theta*D)
%     for b=a1:0.0000001:10000
%         if exp(-theta*b)*D+b*(C1+B1)>H+D1*D-B1/(theta*D)
%             break;
%         end
%     end
%     a1=b
%     A1=H
% else
%     dddd='impossible'
% end
%Ap=(B1+C1)*(a1+(lambda/(theta*(lambda-theta))))-D1+(exp(-theta*a))*(D-D1)
%a1=b
%A1=H
% if Ap-AH>B1/theta
%     A1=AH+B1/theta
% else
%     A1=Ap
% end
exptheta=D+A*((lambda^2)/(lambda^2-theta^2))-B*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
zexptheta= (theta*(lambda-theta)/(lambda+theta))+B*((lambda^2)/(lambda^2-theta^2));
explambda=0.5*(exp(-lambda*a)-(D/(lambda-theta))*lambda*exp((theta-lambda)*a))+(D/(lambda-theta))*lambda*(theta*0.5/lambda)*(1+(lambda-theta)*a)*exp((theta-lambda)*a)-A*exp((theta-lambda)*a)/(2*D)+B*(1+(lambda-theta)*a)*exp((theta-lambda)*a)*lambda/(2*((lambda-theta)^2));

% exptheta1=D1+A1*((lambda^2)/(lambda^2-theta^2))-B1*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
% zexptheta1= D1*(theta*lambda/(lambda+theta))+B1*((lambda^2)/(lambda^2-theta^2));
% explambda1=0.5*(exp(-lambda*a1)-(D1/(lambda-theta))*lambda*exp((theta-lambda)*a1))+(D1/(lambda-theta))*lambda*(theta*0.5/lambda)*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)-A1*exp((theta-lambda)*a1)/(2*D)+B1*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)*lambda/(2*((lambda-theta)^2));
%explambda1=0;
% K=D/((lambda/(lambda-theta))/((lambda/(lambda-theta))^2+(gamma-lambdainv)/((1/(lambda-theta))-gamma)))
% C1=theta*D*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% a1=max(log(theta*D*K/((B1/(D1^2))+B1+C1))/theta,gamma)
% A1=((a1*(B1)+B1*((1/(lambda-theta))-gamma)+C1*lambdainv)/(D^2)+((B+C)*(a1+(1/(lambda-theta)))+D*K*exp(-theta*a1)-D))/((1/(D^2))+1)
% exptheta1=D+A1*((lambda^2)/(lambda^2-theta^2))-B1*((2*theta*(lambda^2))/((lambda^2-theta^2)^2))
% zexptheta1= D*(theta*lambda/(lambda+theta))+B1*((lambda^2)/(lambda^2-theta^2))
% explambda1=K*0.5*(exp(-lambda*a1)-exp((theta-lambda)*a1))+(theta*0.5/lambda)*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)-A1*exp((theta-lambda)*a1)/(2*D)+B1*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)*lambda/(2*((lambda-theta)^2))

N = 300;
M = 300;
W= zeros(1,N);
W1= zeros(1,N);


for l = 1:N
    X1 = exprnd(lambdainv)-gamma;
    Y1=exprnd(lambdainv)-gamma;
    Y2=exprnd(lambdainv)-gamma;
    T12=X1+Y2;
    T22=max(Y1,Y1+Y2);
    SY=Y1+Y2;
    SX=X1+exprnd(lambdainv)-gamma;
    Z2=X1+Y2;
    for j = 2:M
        Z2=max(SX, Z2);
        Yn=exprnd(lambdainv)-gamma;
        Xn=exprnd(lambdainv)-gamma;
        SY=SY+Yn;
        T22=max(T22,SY);
        SX= SX+Xn;
        Z2=Z2+Yn;
        T12=max(Z2,T12);
    end
    U=exprnd(lambdainv)-exprnd(lambdainv);
    W(l)=max(T12+U,T22+max(U,0));
    W1(l)=T22;
end
x=0:0.01:(min(max(W),max(W1))*0.7);
x=0:0.01:100;
simulationsW = zeros(1,length(x));
simulationsW1 = zeros(1,length(x));
asym2 = zeros(1,length(x));
%asym2lower = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    BW1= (W1>x(l));
    simulationsW(l) = mean(BW);
    simulationsW1(l) = mean(BW1);
    asym1(l)= D*exp(-theta*x(l));
    if x(l)>= max(-a,0)
        asym2(l)=(exptheta+zexptheta*x(l))*exp(-theta*x(l))+explambda*exp(-lambda*x(l));
    end
    if x(l)< max(-a,0)
        asym2(l)=1-0.5*exp(lambda*(x(l)+a))+0.5*D*exp(lambda*(x(l)+a)-theta*x(l))+(A+B*(1/(lambda+theta)-a)+C*x(l))*exp(lambda*(x(l)+a)+theta*a)*0.5*lambda/(lambda+theta);
    end
    %asym2lower(l)=(exptheta1+zexptheta1*x(l))*exp(-theta*x(l))+explambda1*exp(-lambda*x(l));
end


%%%%phd bounds
xx = 0 : 0.01 : 99.99
xi = 0;
mu = lambda;
phd(10000)=1;
xi = 0
for w = xx
    xi = xi + 1;
    phd(xi) = 100000000000;
    for theta =0.0001 : 0.0001 : mu
        beta = (mu / (mu - theta)) * exp(-theta*gamma);
        if(beta >= 1)
            break;
        end
        bound = (beta * (2*mu-theta) / (2*(1-beta)*(mu-theta))+(beta^2/(1-beta)^2)*mu^2/((mu-theta)*(mu+theta)))*exp(-theta*w);
        % bound = (beta / (1-beta))*exp(-theta*w);
        if(phd(xi)>bound)
            phd(xi)=bound;
        end
    end
end


hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W> x)$', 'Interpreter', 'latex');
% plot(x, simulationsW1, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(1, :) = 'One Node Simulations ';
% plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(2, :) = 'One Node Exact Value ';
% plot(x, simulationsW, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(3, :) = 'Two Nodes Simulations';
% plot(x, asym2, 'Color', 'm', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(4, :) = 'Two Nodes Upper Bound';
% plot(x, asym2lower, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);

plot(xx, phd, 'Color', 'r', 'LineStyle', '-.', 'LineWidth', 2.5);
lPlots(1, :) = 'Upper Bound (Large Deviations)';
plot(x, asym2, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'Upper Bound                   ';
simulationsFlorin = load('W2_rho095_100K_runs.txt');
plot(xx, simulationsFlorin, 'Color', 'g', 'LineStyle', ':', 'LineWidth', 2.5);
lPlots(3, :) = 'Simulations                   ';
legend(lPlots);
set(legend(), 'interpreter', 'latex');

==> matlab/ExpMinusErlangSimaFinal.m <==
function [] =ExpMinusErlangSima()

format long g
mu = 1;
muinv= 1/mu;
L=2;
rho = 0.5;
beta=L*rho;
betainv=1/beta;
alpha=L;
lambda = rho * mu;
for theta =0 : 0.0000001 :  mu
    if(mu / (mu- theta) > ((beta+theta)^alpha)/(beta^alpha))
        break;
    end
end
Boverc=((mu*alpha*(beta^alpha)/((theta+beta)^(alpha+1)))-((mu-theta)/mu))/(1-(mu*alpha*(beta^alpha)/((theta+beta)^(alpha+1))));
Coverd=theta*(mu-theta)/mu;
D=(mu-theta)/mu;
C=D*Coverd;
B=C*Boverc;
b1=max(log(theta*D/(B+C))/theta,0)
x0=0:0.001:100;
H1=(((B/(mu-theta))+C*muinv)*exp(-mu*x0)).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
H2=-((B+C)*(beta^alpha)*alpha/((beta+theta)^(alpha+1)))*gamcdf(-x0,alpha+1,1/(beta+theta));
H3=-B*(1-gamcdf(-x0,alpha+1,1/(beta+theta+mu))).*((beta^alpha)*alpha*exp(-mu*x0)/((beta+theta+mu)^(alpha+1)));
H4=((B/(mu-theta))+(C/mu)-C*x0).*gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
H5=exp(-mu*x0).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
H6=gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
H=max((H1+H2+H3+H4)./(H5+H6));
if b1>0
    for a1=b1:-0.0001*b1:0
        x0=-a1:0.001*a1:0;
        R1=(((B/(mu-theta))+C*muinv)*exp(-mu*x0)).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
        R2=-((B+C)*(beta^alpha)*alpha/((beta+theta)^(alpha+1)))*gamcdf(-x0,alpha+1,1/(beta+theta));
        R3=-B*(1-gamcdf(-x0,alpha+1,1/(beta+theta+mu))).*((beta^alpha)*alpha*exp(-mu*x0)/((beta+theta+mu)^(alpha+1)));
        R4=((B/(mu-theta))+(C/mu)-C*x0).*gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
        R5=exp(-mu*x0).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
        R6=gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
        R=max((R1+R2+R3+R4)./(R5+R6));
       
        if (max(R,H)<= B*((1/(mu-theta)))+C*a1-D^2+exp(-theta*a1)*D)
            break;
        end
    end
else
    a1=0
    R=H;
end

Aplus=max(max(R,H)+B*a1, B*(a1+(1/(mu-theta)))+C*a1-D^2+exp(-theta*a1)*D)
b=0:-0.01:-100;
Aminus=zeros(1,length(b));
for i=1:length(b)
    
    r=0:0.01*(-b(i)):-b(i);
    Term=zeros(1,length(r));
    for j=1:length(r)
        Term(j)=(D*exp(-theta*b(i))*(1-exp((theta-mu)*r(j)))+C*r(j))/(1-exp(-mu*r(j)));
    end
    Aminus(i)=max([B*(b(i)+(1/(mu-theta)))+C*b(i)-(D*(mu-theta)/mu)+exp(-theta*b(i))*D, B*(b(i)+(1/(mu-theta)))-min(Term)+(C/mu)+(exp(-theta*b(i))*(mu-theta)/mu)  ,B*b(i)+H]);
   
end

[M, I]=min(Aminus);
btilde=max(b(I))
if M<Aplus
    a=btilde
    A=M
else
    a=a1
    A=Aplus
end



exptheta=D+A*((mu^2)/(mu^2-theta^2))-B*((2*theta*(mu^2))/((mu^2-theta^2)^2))
zexptheta= (theta*(mu-theta)/(mu+theta))+B*((mu^2)/(mu^2-theta^2))
expmu=0.5*(exp(-mu*a)-(D/(mu-theta))*mu*exp((theta-mu)*a))+(D/(mu-theta))*mu*(theta*0.5/mu)*(1+(mu-theta)*a)*exp((theta-mu)*a)-A*exp((theta-mu)*a)/(2*D)+B*(1+(mu-theta)*a)*exp((theta-mu)*a)*mu/(2*((mu-theta)^2))


N = 25000;
M = 10000;
W= zeros(1,N);
W1= zeros(1,N);


for l = 1:N
    V1=exprnd(betainv)+exprnd(betainv);
    X1 = exprnd(muinv)-V1;
    Y1=exprnd(muinv)-V1;
    V2=exprnd(betainv)+exprnd(betainv);
    Y2=exprnd(muinv)-V2;
    T12=X1+Y2;
    T22=max(Y1,Y1+Y2);
    SY=Y1+Y2;
    SX=X1+exprnd(muinv)-V2;
    Z2=X1+Y2;
    for j = 2:M
        Z2=max(SX, Z2);
        V=exprnd(betainv)+exprnd(betainv);
        Yn=exprnd(muinv)-V;
        Xn=exprnd(muinv)-V;
        SY=SY+Yn;
        T22=max(T22,SY);
        SX= SX+Xn;
        Z2=Z2+Yn;
        T12=max(Z2,T12);
    end
    U=exprnd(muinv)-exprnd(muinv);
    W(l)=max(T12+U,T22+max(U,0));
    W1(l)=T22;
end
save('WExpMinusErlang.mat','W');
%x=0:0.01:(min(max(W),max(W1))*0.7);
x=0:0.01:100;
simulationsW = zeros(1,length(x));
simulationsW1 = zeros(1,length(x));
asym2 = zeros(1,length(x));
%asym2lower = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    BW1= (W1>x(l));
    simulationsW(l) = mean(BW);
    simulationsW1(l) = mean(BW1);
    asym1(l)= D*exp(-theta*x(l));
    if x(l)>= max(-a,0)
        asym2(l)=(exptheta+zexptheta*x(l))*exp(-theta*x(l))+expmu*exp(-mu*x(l));
    end
    if x(l)< max(-a,0)
        asym2(l)=1-0.5*exp(mu*(x(l)+a))+0.5*D*exp(mu*(x(l)+a)-theta*x(l))+(A+B*(1/(mu+theta)-a)+C*x(l))*exp(mu*(x(l)+a)+theta*a)*0.5*mu/(mu+theta);
    end
end


%%%%phd bounds erlang2/M
xx = 0 : 0.01 : 99.99
xi = 0;
phd(10000)=1;
xi = 0
for w = xx
    xi = xi + 1;
    phd(xi) = 100000000000;
    for theta =0.0001 : 0.0001 : mu
        beta = (mu / (mu - theta)) * (2*lambda/(2*lambda+theta))^2;
        if(beta >= 1)
            break;
        end
        bound = (beta * (2*mu-theta) / (2*(1-beta)*(mu-theta))+(beta^2/(1-beta)^2)*mu^2/((mu-theta)*(mu+theta)))*exp(-theta*w);
        if(phd(xi)>bound)
            phd(xi)=bound;
        end
    end
end


hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W> x)$', 'Interpreter', 'latex');
% plot(x, simulationsW1, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(1, :) = 'One Node Simulations ';
% plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(2, :) = 'One Node Exact Value ';
plot(xx, phd, 'Color', 'r', 'LineStyle', '-.', 'LineWidth', 2.5);
lPlots(1, :) = 'Upper Bound (Large Deviations)';
plot(x, asym2, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'Upper Bound                   ';
plot(x, simulationsW, 'Color', 'g', 'LineStyle', ':', 'LineWidth', 2.5);
lPlots(3, :) = 'Simulations                   ';

%simulationsFlorin = load('W2Erlang_rho095_M2_N5K_5K_runs.txt');
%plot(xx, simulationsFlorin, 'Color', 'g', 'LineStyle', ':', 'LineWidth', 2.5);
legend(lPlots);
set(legend(), 'interpreter', 'latex');

==> matlab/KleinrockSima.m <==
function [] =KleinrockSima()

format long g
lambda = 1;
M=2;
lambdainv= 1/lambda;
gamma=M/0.5;
for theta =0 : 0.0000001 : lambda
    if(lambda / (lambda - theta) > exp(theta*gamma))
        break;
    end
end
gamma = 1/0.8
theta=lambda/M;
Denom=exp(lambda*gamma/M)-(M/(M-1))
A=1/Denom
C=lambda*(A^2)/M
f1=gamma*M/(M-1);
f2=((M/(M-1))^2)/lambda;
f3=M/(M-1)
B1=(C*(f1-f2)+A*theta*gamma)/Denom
B2=((C*(f1-f2)+A*theta*gamma)*exp((lambda-theta)*gamma/M)+C*f2-A*f3)/(Denom*exp((lambda-theta)*gamma/M)+f3)
B=max(B1,B2)
exptheta=(A+B*M/(2*M-1)+C*(M^2)*(M-1)/(((2*M-1)^2)*lambda))
expthetav=(C*M/(2*M-1))
N = 1000;
L = 1000;
W= zeros(1,N);
% v=0 : 0.001 : lambda/M-0.0001;
% term=zeros(1,length(v));
% for j=1:length(v)
%         Denom=1-(exp(-v(j)*gamma)*lambda/(lambda-v(j)));
%         A=exp(-lambda*gamma/M)/Denom;
%         B=(A^2)*lambda/(lambda-v(j)*M);
%         term(j)=(A+B*lambda/(lambda+v(j)*(M-1)));
%         % =(lambda-v(j))*exp(-v(j)*x(l))*(2*lambda/(2*lambda-v(j)))/((lambda-v(j)*M)*(exp(v(j)*gamma)-(lambda/(lambda-v(j)))));
%     end
% expthetaend=min(term)

for l = 1:N
    Y=exprnd(lambdainv,1, L);
    T2=M*Y(1)-gamma;
    T1=Y(1)-gamma;
    for j=2:L
        T2=max(T2, max(Y(1:j))*(M-1)+sum(Y(1:j))-j*gamma);
        T1=max(T1, sum(Y(1:j))-j*gamma);
    end
    W(l)=max(T1,T2-exprnd(lambdainv)*(M-1));
end
    
x=0:0.01:(max(W));
simulationsW = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    simulationsW(l) = mean(BW);
    %asym1(l)= exptheta2*exp(-theta1*x(l));

    
    asym1(l)=(exptheta+expthetav*x(l))*exp(-theta*x(l));
end
hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W\geq x)$', 'Interpreter', 'latex');
plot(x, simulationsW, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(1, :) = 'Simulations';
plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'Upper Bound';
set(legend(), 'interpreter', 'latex');

==> matlab/Sima/ExpMinusConstant.m <==
function [] =ExpMinusConstant()

format long g
lambda = 1;
lambdainv= 1/lambda;
gamma=1/0.75;
for theta =0 : 0.0000001 : lambda
    if(lambda / (lambda - theta) > exp(theta*gamma))
        break;
    end
end
Boverc=(gamma-lambdainv)/((1/(lambda-theta))-gamma);
Coverd=theta*(lambda-theta)/lambda;
D=(lambda-theta)/lambda;
C=D*Coverd;
B=C*Boverc;
%a=0;
b1=max(log(theta*D/(B+C))/theta,0);
if b1>0
    for a1=b1:-0.0001*b1:0
        if (C*((1/lambda)-min(gamma,a1))<= exp(-theta*a1)*D+gamma*B-D^2)
            break;
        end
    end
else
    a1=0
end
Aplus=max(B*(a1+(1/(lambda-theta)))+C*a1-D^2+exp(-theta*a1)*D, B*(a1-gamma+(1/(lambda-theta)))+C*((1/lambda)+max(a1-gamma,0)));
b=0:-0.01:-100;
Aminus=zeros(1,length(b));
for i=1:length(b)
%     D1=1/((lambda/(lambda-theta))+max(Boverc,0)*exp(theta*b(i))*(lambda-theta)/lambda);
%     C1=D1*Coverd;
% B1=C1*Boverc;
r=min(gamma, -b(i)):0.01*max(-b(i)-gamma,0):-b(i);
Term=zeros(1,length(r));
for j=1:length(r)
    Term(j)=(D*exp(-theta*b(i))*(1-exp((theta-lambda)*r(j)))+C*r(j))/(1-exp(-lambda*r(j)));
end
    Aminus(i)=max([B*(b(i)+(1/(lambda-theta)))+C*b(i)-(D*(lambda-theta)/lambda)+exp(-theta*b(i))*D, B*(b(i)+(1/(lambda-theta)))-min(Term)+(C/lambda)+(exp(-theta*b(i))*(lambda-theta)/lambda)  ,B*(b(i)-gamma+(1/(lambda-theta)))+C*((1/lambda)+max(b(i)-gamma,0))]);
   % Aminus1(i)=(exp(theta*b(i))*(lambda-theta)/lambda)*min([B1*(b(i)+(1/(lambda-theta)))+C1*b(i)-(D1*(lambda-theta)/lambda)+exp(-theta*b(i))*D1, B1*(b(i)+(1/(lambda-theta)))+C1*b(i)-(D1*(exp(-lambda*b(i))-exp(-theta*b(i)))/(exp(-lambda*b(i))-1))+(exp(-theta*b(i))*(lambda-theta)/lambda)  ,B1*(b(i)-gamma+(1/(lambda-theta)))-D1*((lambda/(lambda-theta))^2)+(lambda/(lambda-theta))+C1*((1/lambda)+max(b(i)-gamma,0))]);

end

[M, I]=min(Aminus);
btilde=max(b(I))
%Aminus=max(B*(a2-gamma+(1/(lambda-theta)))+C/lambda,B*(a2+(1/(lambda-theta)))+exp(-theta*a2)*D-D^2) 
if M<Aplus
    a=btilde
    A=M
else
    a=a1
    A=Aplus
end
% [M, I]=max(Aminus1);
% a1=gamma;
% D1=1/((lambda/(lambda-theta))+max(Boverc,0)*exp(theta*a1)*(lambda-theta)/lambda);
%     C1=D1*Coverd;
% B1=C1*Boverc;
% A1=min([B1*((1/(lambda-theta)))-(D1*(lambda-theta)/lambda)+D1, (B1/(lambda-theta))+((lambda-theta)/lambda)  ,B1*((1/(lambda-theta))-gamma)-D1*((lambda/(lambda-theta))^2)+(lambda/(lambda-theta))+C1/lambda]);



% exptheta=D+A*((lambda^2)/(lambda^2-theta^2))-B*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
% zexptheta= (theta*(lambda-theta)/(lambda+theta))+B*((lambda^2)/(lambda^2-theta^2));
% explambda=0.5*(exp(-lambda*a)-exp((theta-lambda)*a))+(theta*0.5/lambda)*(1+(lambda-theta)*a)*exp((theta-lambda)*a)-A*exp((theta-lambda)*a)/(2*D)+B*(1+(lambda-theta)*a)*exp((theta-lambda)*a)*lambda/(2*((lambda-theta)^2));
% rho=D*exp(-gamma*(lambda+theta))*(gamma-lambdainv)/((1/(lambda-theta))-gamma);
% for a1=1/theta:0.00001:100
%     if exp(-theta*a1)+rho<a*theta*rho
%         break;
%     end
% end

% D1=(lambda/(lambda-theta))/((lambda/(lambda-theta))^2+(gamma-lambdainv)/((1/(lambda-theta))-gamma))
% C1=theta*D1*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% a1=100
% A1=min(a1*(B1)+B1*((1/(lambda-theta))-gamma)+C1*lambdainv+(B1/theta), (B+C)*(a1+(1/(lambda-theta)))+D*exp(-theta*a1)-D1)
%a1=log(theta*D/(B1+C1))/theta

% 
% D1=1/((lambda/(lambda-theta))+(gamma-lambdainv)/((1/(lambda-theta))-gamma))
% C1=theta*D1*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% A1=(B1+C1)*gamma+B1/theta

%a1=log(theta*D/(B1+C1))/theta

%a1=(lambda+theta-gamma*(lambda^2))/(theta^2)
% if (B1+C1)*(a1+(1/theta))<H+D1*D-B1/(theta*D)
%     for b=a1:0.0000001:10000
%         if exp(-theta*b)*D+b*(C1+B1)>H+D1*D-B1/(theta*D)
%             break;
%         end
%     end
%     a1=b
%     A1=H
% else
%     dddd='impossible'
% end
%Ap=(B1+C1)*(a1+(lambda/(theta*(lambda-theta))))-D1+(exp(-theta*a))*(D-D1)
%a1=b
%A1=H
% if Ap-AH>B1/theta
%     A1=AH+B1/theta
% else
%     A1=Ap
% end
exptheta=D+A*((lambda^2)/(lambda^2-theta^2))-B*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
zexptheta= (theta*(lambda-theta)/(lambda+theta))+B*((lambda^2)/(lambda^2-theta^2));
explambda=0.5*(exp(-lambda*a)-(D/(lambda-theta))*lambda*exp((theta-lambda)*a))+(D/(lambda-theta))*lambda*(theta*0.5/lambda)*(1+(lambda-theta)*a)*exp((theta-lambda)*a)-A*exp((theta-lambda)*a)/(2*D)+B*(1+(lambda-theta)*a)*exp((theta-lambda)*a)*lambda/(2*((lambda-theta)^2));

% exptheta1=D1+A1*((lambda^2)/(lambda^2-theta^2))-B1*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
% zexptheta1= D1*(theta*lambda/(lambda+theta))+B1*((lambda^2)/(lambda^2-theta^2));
% explambda1=0.5*(exp(-lambda*a1)-(D1/(lambda-theta))*lambda*exp((theta-lambda)*a1))+(D1/(lambda-theta))*lambda*(theta*0.5/lambda)*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)-A1*exp((theta-lambda)*a1)/(2*D)+B1*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)*lambda/(2*((lambda-theta)^2));
%explambda1=0;
% K=D/((lambda/(lambda-theta))/((lambda/(lambda-theta))^2+(gamma-lambdainv)/((1/(lambda-theta))-gamma)))
% C1=theta*D*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% a1=max(log(theta*D*K/((B1/(D1^2))+B1+C1))/theta,gamma)
% A1=((a1*(B1)+B1*((1/(lambda-theta))-gamma)+C1*lambdainv)/(D^2)+((B+C)*(a1+(1/(lambda-theta)))+D*K*exp(-theta*a1)-D))/((1/(D^2))+1)
% exptheta1=D+A1*((lambda^2)/(lambda^2-theta^2))-B1*((2*theta*(lambda^2))/((lambda^2-theta^2)^2))
% zexptheta1= D*(theta*lambda/(lambda+theta))+B1*((lambda^2)/(lambda^2-theta^2))
% explambda1=K*0.5*(exp(-lambda*a1)-exp((theta-lambda)*a1))+(theta*0.5/lambda)*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)-A1*exp((theta-lambda)*a1)/(2*D)+B1*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)*lambda/(2*((lambda-theta)^2))

N = 3000;
M = 3000;
W= zeros(1,N);
W1= zeros(1,N);


for l = 1:N
    X1 = exprnd(lambdainv)-gamma;
    Y1=exprnd(lambdainv)-gamma;
    Y2=exprnd(lambdainv)-gamma;
    T12=X1+Y2;
    T22=max(Y1,Y1+Y2);
    SY=Y1+Y2;
    SX=X1+exprnd(lambdainv)-gamma;
    Z2=X1+Y2;
    for j = 2:M
        Z2=max(SX, Z2);
        Yn=exprnd(lambdainv)-gamma;
        Xn=exprnd(lambdainv)-gamma;
        SY=SY+Yn;
        T22=max(T22,SY);
        SX= SX+Xn;
        Z2=Z2+Yn;
        T12=max(Z2,T12);
    end
    U=exprnd(lambdainv)-exprnd(lambdainv);
    W(l)=max(T12+U,T22+max(U,0));
    W1(l)=T22;
end
x=0:0.01:(min(max(W),max(W1))*0.7);
simulationsW = zeros(1,length(x));
simulationsW1 = zeros(1,length(x));
asym2 = zeros(1,length(x));
%asym2lower = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    BW1= (W1>x(l));
    simulationsW(l) = mean(BW);
    simulationsW1(l) = mean(BW1);
    asym1(l)= D*exp(-theta*x(l));
    if x(l)>= max(-a,0)
        asym2(l)=(exptheta+zexptheta*x(l))*exp(-theta*x(l))+explambda*exp(-lambda*x(l));
    end
    if x(l)< max(-a,0)
        asym2(l)=1-0.5*exp(lambda*(x(l)+a))+0.5*D*exp(lambda*(x(l)+a)-theta*x(l))+(A+B*(1/(lambda+theta)-a)+C*x(l))*exp(lambda*(x(l)+a)+theta*a)*0.5*lambda/(lambda+theta);
    end
    %asym2lower(l)=(exptheta1+zexptheta1*x(l))*exp(-theta*x(l))+explambda1*exp(-lambda*x(l));
    
end
hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W\geq x)$', 'Interpreter', 'latex');
plot(x, simulationsW1, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(1, :) = 'One Node Simulations ';
plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'One Node Exact Value ';
plot(x, simulationsW, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(3, :) = 'Two Nodes Simulations';
plot(x, asym2, 'Color', 'm', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(4, :) = 'Two Nodes Upper Bound';
% plot(x, asym2lower, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(5, :) = 'Two Nodes Lower Bound';
legend(lPlots);
set(legend(), 'interpreter', 'latex');

==> matlab/Sima/ExpMinusConstantSima.m <==
function [] =ExpMinusConstantSima()

format long g
lambda = 1;
lambdainv= 1/lambda;
gamma=1/0.25;
for theta =0 : 0.0000001 : lambda
    if(lambda / (lambda - theta) > exp(theta*gamma))
        break;
    end
end
Boverc=(gamma-lambdainv)/((1/(lambda-theta))-gamma);
Coverd=theta*(lambda-theta)/lambda;
D=(lambda-theta)/lambda;
C=D*Coverd;
B=C*Boverc;
%a=0;
b1=max(log(theta*D/(B+C))/theta,0);
if b1>0
    for a1=b1:-0.0001*b1:0
        if (C*((1/lambda)-min(gamma,a1))<= exp(-theta*a1)*D+gamma*B-D^2)
            break;
        end
    end
else
    a1=0
end
Aplus=max(B*(a1+(1/(lambda-theta)))+C*a1-D^2+exp(-theta*a1)*D, B*(a1-gamma+(1/(lambda-theta)))+C*((1/lambda)+max(a1-gamma,0)));
b=0:-0.01:-100;
Aminus=zeros(1,length(b));
for i=1:length(b)
%     D1=1/((lambda/(lambda-theta))+max(Boverc,0)*exp(theta*b(i))*(lambda-theta)/lambda);
%     C1=D1*Coverd;
% B1=C1*Boverc;
r=min(gamma, -b(i)):0.01*max(-b(i)-gamma,0):-b(i);
Term=zeros(1,length(r));
for j=1:length(r)
    Term(j)=(D*exp(-theta*b(i))*(1-exp((theta-lambda)*r(j)))+C*r(j))/(1-exp(-lambda*r(j)));
end
    Aminus(i)=max([B*(b(i)+(1/(lambda-theta)))+C*b(i)-(D*(lambda-theta)/lambda)+exp(-theta*b(i))*D, B*(b(i)+(1/(lambda-theta)))-min(Term)+(C/lambda)+(exp(-theta*b(i))*(lambda-theta)/lambda)  ,B*(b(i)-gamma+(1/(lambda-theta)))+C*((1/lambda)+max(b(i)-gamma,0))]);
   % Aminus1(i)=(exp(theta*b(i))*(lambda-theta)/lambda)*min([B1*(b(i)+(1/(lambda-theta)))+C1*b(i)-(D1*(lambda-theta)/lambda)+exp(-theta*b(i))*D1, B1*(b(i)+(1/(lambda-theta)))+C1*b(i)-(D1*(exp(-lambda*b(i))-exp(-theta*b(i)))/(exp(-lambda*b(i))-1))+(exp(-theta*b(i))*(lambda-theta)/lambda)  ,B1*(b(i)-gamma+(1/(lambda-theta)))-D1*((lambda/(lambda-theta))^2)+(lambda/(lambda-theta))+C1*((1/lambda)+max(b(i)-gamma,0))]);

end

[M, I]=min(Aminus);
btilde=max(b(I))
%Aminus=max(B*(a2-gamma+(1/(lambda-theta)))+C/lambda,B*(a2+(1/(lambda-theta)))+exp(-theta*a2)*D-D^2) 
if M<Aplus
    a=btilde
    A=M
else
    a=a1
    A=Aplus
end
% [M, I]=max(Aminus1);
% a1=gamma;
% D1=1/((lambda/(lambda-theta))+max(Boverc,0)*exp(theta*a1)*(lambda-theta)/lambda);
%     C1=D1*Coverd;
% B1=C1*Boverc;
% A1=min([B1*((1/(lambda-theta)))-(D1*(lambda-theta)/lambda)+D1, (B1/(lambda-theta))+((lambda-theta)/lambda)  ,B1*((1/(lambda-theta))-gamma)-D1*((lambda/(lambda-theta))^2)+(lambda/(lambda-theta))+C1/lambda]);



% exptheta=D+A*((lambda^2)/(lambda^2-theta^2))-B*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
% zexptheta= (theta*(lambda-theta)/(lambda+theta))+B*((lambda^2)/(lambda^2-theta^2));
% explambda=0.5*(exp(-lambda*a)-exp((theta-lambda)*a))+(theta*0.5/lambda)*(1+(lambda-theta)*a)*exp((theta-lambda)*a)-A*exp((theta-lambda)*a)/(2*D)+B*(1+(lambda-theta)*a)*exp((theta-lambda)*a)*lambda/(2*((lambda-theta)^2));
% rho=D*exp(-gamma*(lambda+theta))*(gamma-lambdainv)/((1/(lambda-theta))-gamma);
% for a1=1/theta:0.00001:100
%     if exp(-theta*a1)+rho<a*theta*rho
%         break;
%     end
% end

% D1=(lambda/(lambda-theta))/((lambda/(lambda-theta))^2+(gamma-lambdainv)/((1/(lambda-theta))-gamma))
% C1=theta*D1*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% a1=100
% A1=min(a1*(B1)+B1*((1/(lambda-theta))-gamma)+C1*lambdainv+(B1/theta), (B+C)*(a1+(1/(lambda-theta)))+D*exp(-theta*a1)-D1)
%a1=log(theta*D/(B1+C1))/theta

% 
% D1=1/((lambda/(lambda-theta))+(gamma-lambdainv)/((1/(lambda-theta))-gamma))
% C1=theta*D1*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% A1=(B1+C1)*gamma+B1/theta

%a1=log(theta*D/(B1+C1))/theta

%a1=(lambda+theta-gamma*(lambda^2))/(theta^2)
% if (B1+C1)*(a1+(1/theta))<H+D1*D-B1/(theta*D)
%     for b=a1:0.0000001:10000
%         if exp(-theta*b)*D+b*(C1+B1)>H+D1*D-B1/(theta*D)
%             break;
%         end
%     end
%     a1=b
%     A1=H
% else
%     dddd='impossible'
% end
%Ap=(B1+C1)*(a1+(lambda/(theta*(lambda-theta))))-D1+(exp(-theta*a))*(D-D1)
%a1=b
%A1=H
% if Ap-AH>B1/theta
%     A1=AH+B1/theta
% else
%     A1=Ap
% end
exptheta=D+A*((lambda^2)/(lambda^2-theta^2))-B*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
zexptheta= (theta*(lambda-theta)/(lambda+theta))+B*((lambda^2)/(lambda^2-theta^2));
explambda=0.5*(exp(-lambda*a)-(D/(lambda-theta))*lambda*exp((theta-lambda)*a))+(D/(lambda-theta))*lambda*(theta*0.5/lambda)*(1+(lambda-theta)*a)*exp((theta-lambda)*a)-A*exp((theta-lambda)*a)/(2*D)+B*(1+(lambda-theta)*a)*exp((theta-lambda)*a)*lambda/(2*((lambda-theta)^2));

% exptheta1=D1+A1*((lambda^2)/(lambda^2-theta^2))-B1*((2*theta*(lambda^2))/((lambda^2-theta^2)^2));
% zexptheta1= D1*(theta*lambda/(lambda+theta))+B1*((lambda^2)/(lambda^2-theta^2));
% explambda1=0.5*(exp(-lambda*a1)-(D1/(lambda-theta))*lambda*exp((theta-lambda)*a1))+(D1/(lambda-theta))*lambda*(theta*0.5/lambda)*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)-A1*exp((theta-lambda)*a1)/(2*D)+B1*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)*lambda/(2*((lambda-theta)^2));
%explambda1=0;
% K=D/((lambda/(lambda-theta))/((lambda/(lambda-theta))^2+(gamma-lambdainv)/((1/(lambda-theta))-gamma)))
% C1=theta*D*(lambda-theta)/lambda
% B1=C1*(gamma-lambdainv)/((1/(lambda-theta))-gamma)
% a1=max(log(theta*D*K/((B1/(D1^2))+B1+C1))/theta,gamma)
% A1=((a1*(B1)+B1*((1/(lambda-theta))-gamma)+C1*lambdainv)/(D^2)+((B+C)*(a1+(1/(lambda-theta)))+D*K*exp(-theta*a1)-D))/((1/(D^2))+1)
% exptheta1=D+A1*((lambda^2)/(lambda^2-theta^2))-B1*((2*theta*(lambda^2))/((lambda^2-theta^2)^2))
% zexptheta1= D*(theta*lambda/(lambda+theta))+B1*((lambda^2)/(lambda^2-theta^2))
% explambda1=K*0.5*(exp(-lambda*a1)-exp((theta-lambda)*a1))+(theta*0.5/lambda)*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)-A1*exp((theta-lambda)*a1)/(2*D)+B1*(1+(lambda-theta)*a1)*exp((theta-lambda)*a1)*lambda/(2*((lambda-theta)^2))

N = 300;
M = 300;
W= zeros(1,N);
W1= zeros(1,N);


for l = 1:N
    X1 = exprnd(lambdainv)-gamma;
    Y1=exprnd(lambdainv)-gamma;
    Y2=exprnd(lambdainv)-gamma;
    T12=X1+Y2;
    T22=max(Y1,Y1+Y2);
    SY=Y1+Y2;
    SX=X1+exprnd(lambdainv)-gamma;
    Z2=X1+Y2;
    for j = 2:M
        Z2=max(SX, Z2);
        Yn=exprnd(lambdainv)-gamma;
        Xn=exprnd(lambdainv)-gamma;
        SY=SY+Yn;
        T22=max(T22,SY);
        SX= SX+Xn;
        Z2=Z2+Yn;
        T12=max(Z2,T12);
    end
    U=exprnd(lambdainv)-exprnd(lambdainv);
    W(l)=max(T12+U,T22+max(U,0));
    W1(l)=T22;
end
x=0:0.01:(min(max(W),max(W1))*0.7);
x=0:0.01:100;
simulationsW = zeros(1,length(x));
simulationsW1 = zeros(1,length(x));
asym2 = zeros(1,length(x));
%asym2lower = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    BW1= (W1>x(l));
    simulationsW(l) = mean(BW);
    simulationsW1(l) = mean(BW1);
    asym1(l)= D*exp(-theta*x(l));
    if x(l)>= max(-a,0)
        asym2(l)=(exptheta+zexptheta*x(l))*exp(-theta*x(l))+explambda*exp(-lambda*x(l));
    end
    if x(l)< max(-a,0)
        asym2(l)=1-0.5*exp(lambda*(x(l)+a))+0.5*D*exp(lambda*(x(l)+a)-theta*x(l))+(A+B*(1/(lambda+theta)-a)+C*x(l))*exp(lambda*(x(l)+a)+theta*a)*0.5*lambda/(lambda+theta);
    end
    %asym2lower(l)=(exptheta1+zexptheta1*x(l))*exp(-theta*x(l))+explambda1*exp(-lambda*x(l));
end





hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W\geq x)$', 'Interpreter', 'latex');
plot(x, simulationsW1, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(1, :) = 'One Node Simulations ';
plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'One Node Exact Value ';
plot(x, simulationsW, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(3, :) = 'Two Nodes Simulations';
plot(x, asym2, 'Color', 'm', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(4, :) = 'Two Nodes Upper Bound';
% plot(x, asym2lower, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);

xx = 0:0.01:99.99;
simulationsFlorin = load('W2_rho095_10K_runs.txt');
plot(xx, simulationsFlorin, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(5, :) = 'Two Nodes Lower Bound';
legend(lPlots);
set(legend(), 'interpreter', 'latex');

==> matlab/Sima/ExpMinusErlangSima.m <==
function [] =ExpMinusErlangSima()

format long g
mu = 1;
muinv= 1/mu;
L=2;
beta=L*0.5;
betainv=1/beta;
alpha=L;
for theta =0 : 0.0000001 :  mu
    if(mu / (mu- theta) > ((beta+theta)^alpha)/(beta^alpha))
        break;
    end
end
Boverc=((mu*alpha*(beta^alpha)/((theta+beta)^(alpha+1)))-((mu-theta)/mu))/(1-(mu*alpha*(beta^alpha)/((theta+beta)^(alpha+1))));
Coverd=theta*(mu-theta)/mu;
D=(mu-theta)/mu;
C=D*Coverd;
B=C*Boverc;
b1=max(log(theta*D/(B+C))/theta,0)
x0=0:0.001:100;
H1=(((B/(mu-theta))+C*muinv)*exp(-mu*x0)).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
H2=-((B+C)*(beta^alpha)*alpha/((beta+theta)^(alpha+1)))*gamcdf(-x0,alpha+1,1/(beta+theta));
H3=-B*(1-gamcdf(-x0,alpha+1,1/(beta+theta+mu))).*((beta^alpha)*alpha*exp(-mu*x0)/((beta+theta+mu)^(alpha+1)));
H4=((B/(mu-theta))+(C/mu)-C*x0).*gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
H5=exp(-mu*x0).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
H6=gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
H=max((H1+H2+H3+H4)./(H5+H6));
if b1>0
    for a1=b1:-0.0001*b1:0
        x0=-a1:0.001*a1:0;
        R1=(((B/(mu-theta))+C*muinv)*exp(-mu*x0)).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
        R2=-((B+C)*(beta^alpha)*alpha/((beta+theta)^(alpha+1)))*gamcdf(-x0,alpha+1,1/(beta+theta));
        R3=-B*(1-gamcdf(-x0,alpha+1,1/(beta+theta+mu))).*((beta^alpha)*alpha*exp(-mu*x0)/((beta+theta+mu)^(alpha+1)));
        R4=((B/(mu-theta))+(C/mu)-C*x0).*gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
        R5=exp(-mu*x0).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
        R6=gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
        R=max((R1+R2+R3+R4)./(R5+R6));
       
        if (max(R,H)<= B*((1/(mu-theta)))+C*a1-D^2+exp(-theta*a1)*D)
            break;
        end
    end
else
    a1=0
    R=H;
end

Aplus=max(max(R,H)+B*a1, B*(a1+(1/(mu-theta)))+C*a1-D^2+exp(-theta*a1)*D)
b=0:-0.01:-100;
Aminus=zeros(1,length(b));
for i=1:length(b)
    
    r=0:0.01*(-b(i)):-b(i);
    Term=zeros(1,length(r));
    for j=1:length(r)
        Term(j)=(D*exp(-theta*b(i))*(1-exp((theta-mu)*r(j)))+C*r(j))/(1-exp(-mu*r(j)));
    end
    Aminus(i)=max([B*(b(i)+(1/(mu-theta)))+C*b(i)-(D*(mu-theta)/mu)+exp(-theta*b(i))*D, B*(b(i)+(1/(mu-theta)))-min(Term)+(C/mu)+(exp(-theta*b(i))*(mu-theta)/mu)  ,B*b(i)+H]);
   
end

[M, I]=min(Aminus);
btilde=max(b(I))
if M<Aplus
    a=btilde
    A=M
else
    a=a1
    A=Aplus
end



exptheta=D+A*((mu^2)/(mu^2-theta^2))-B*((2*theta*(mu^2))/((mu^2-theta^2)^2))
zexptheta= (theta*(mu-theta)/(mu+theta))+B*((mu^2)/(mu^2-theta^2))
expmu=0.5*(exp(-mu*a)-(D/(mu-theta))*mu*exp((theta-mu)*a))+(D/(mu-theta))*mu*(theta*0.5/mu)*(1+(mu-theta)*a)*exp((theta-mu)*a)-A*exp((theta-mu)*a)/(2*D)+B*(1+(mu-theta)*a)*exp((theta-mu)*a)*mu/(2*((mu-theta)^2))


N = 100000;
M = 5000;
W= zeros(1,N);
W1= zeros(1,N);


for l = 1:N
    V1=exprnd(betainv)+exprnd(betainv);
    X1 = exprnd(muinv)-V1;
    Y1=exprnd(muinv)-V1;
    V2=exprnd(betainv)+exprnd(betainv);
    Y2=exprnd(muinv)-V2;
    T12=X1+Y2;
    T22=max(Y1,Y1+Y2);
    SY=Y1+Y2;
    SX=X1+exprnd(muinv)-V2;
    Z2=X1+Y2;
    for j = 2:M
        Z2=max(SX, Z2);
        V=exprnd(betainv)+exprnd(betainv);
        Yn=exprnd(muinv)-V;
        Xn=exprnd(muinv)-V;
        SY=SY+Yn;
        T22=max(T22,SY);
        SX= SX+Xn;
        Z2=Z2+Yn;
        T12=max(Z2,T12);
    end
    U=exprnd(muinv)-exprnd(muinv);
    W(l)=max(T12+U,T22+max(U,0));
    W1(l)=T22;
end
save('WExpMinusErlang.mat','W');
x=0:0.01:(min(max(W),max(W1))*0.7);
simulationsW = zeros(1,length(x));
simulationsW1 = zeros(1,length(x));
asym2 = zeros(1,length(x));
%asym2lower = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    BW1= (W1>x(l));
    simulationsW(l) = mean(BW);
    simulationsW1(l) = mean(BW1);
    asym1(l)= D*exp(-theta*x(l));
    if x(l)>= max(-a,0)
        asym2(l)=(exptheta+zexptheta*x(l))*exp(-theta*x(l))+expmu*exp(-mu*x(l));
    end
    if x(l)< max(-a,0)
        asym2(l)=1-0.5*exp(mu*(x(l)+a))+0.5*D*exp(mu*(x(l)+a)-theta*x(l))+(A+B*(1/(mu+theta)-a)+C*x(l))*exp(mu*(x(l)+a)+theta*a)*0.5*mu/(mu+theta);
    end
   
    
end
hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W\geq x)$', 'Interpreter', 'latex');
plot(x, simulationsW1, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(1, :) = 'One Node Simulations ';
plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'One Node Exact Value ';
plot(x, simulationsW, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(3, :) = 'Two Nodes Simulations';
plot(x, asym2, 'Color', 'm', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(4, :) = 'Two Nodes Upper Bound';
% plot(x, asym2lower, 'Color', 'g', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(5, :) = 'Two Nodes Lower Bound';
legend(lPlots);
set(legend(), 'interpreter', 'latex');

==> matlab/Sima/ExpMinusErlangSimaFinal.m <==
function [] =ExpMinusErlangSima()

format long g
mu = 1;
muinv= 1/mu;
L=2;
rho = 0.50;
beta=L*rho;
betainv=1/beta;
alpha=L;
lambda = rho * mu;
for theta =0 : 0.0000001 :  mu
    if(mu / (mu- theta) > ((beta+theta)^alpha)/(beta^alpha))
        break;
    end
end
Boverc=((mu*alpha*(beta^alpha)/((theta+beta)^(alpha+1)))-((mu-theta)/mu))/(1-(mu*alpha*(beta^alpha)/((theta+beta)^(alpha+1))));
Coverd=theta*(mu-theta)/mu;
D=(mu-theta)/mu;
C=D*Coverd;
B=C*Boverc;
b1=max(log(theta*D/(B+C))/theta,0)
x0=0:0.001:100;
H1=(((B/(mu-theta))+C*muinv)*exp(-mu*x0)).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
H2=-((B+C)*(beta^alpha)*alpha/((beta+theta)^(alpha+1)))*gamcdf(-x0,alpha+1,1/(beta+theta));
H3=-B*(1-gamcdf(-x0,alpha+1,1/(beta+theta+mu))).*((beta^alpha)*alpha*exp(-mu*x0)/((beta+theta+mu)^(alpha+1)));
H4=((B/(mu-theta))+(C/mu)-C*x0).*gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
H5=exp(-mu*x0).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
H6=gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
H=max((H1+H2+H3+H4)./(H5+H6));
if b1>0
    for a1=b1:-0.0001*b1:0
        x0=-a1:0.001*a1:0;
        R1=(((B/(mu-theta))+C*muinv)*exp(-mu*x0)).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
        R2=-((B+C)*(beta^alpha)*alpha/((beta+theta)^(alpha+1)))*gamcdf(-x0,alpha+1,1/(beta+theta));
        R3=-B*(1-gamcdf(-x0,alpha+1,1/(beta+theta+mu))).*((beta^alpha)*alpha*exp(-mu*x0)/((beta+theta+mu)^(alpha+1)));
        R4=((B/(mu-theta))+(C/mu)-C*x0).*gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
        R5=exp(-mu*x0).*(((beta/(beta+mu+theta))^alpha)*(1-gamcdf(-x0,alpha,1/(beta+mu+theta))));
        R6=gamcdf(-x0,alpha,1/(beta+theta))*((beta/(beta+theta))^alpha);
        R=max((R1+R2+R3+R4)./(R5+R6));
       
        if (max(R,H)<= B*((1/(mu-theta)))+C*a1-D^2+exp(-theta*a1)*D)
            break;
        end
    end
else
    a1=0
    R=H;
end

Aplus=max(max(R,H)+B*a1, B*(a1+(1/(mu-theta)))+C*a1-D^2+exp(-theta*a1)*D)
b=0:-0.01:-100;
Aminus=zeros(1,length(b));
for i=1:length(b)
    
    r=0:0.01*(-b(i)):-b(i);
    Term=zeros(1,length(r));
    for j=1:length(r)
        Term(j)=(D*exp(-theta*b(i))*(1-exp((theta-mu)*r(j)))+C*r(j))/(1-exp(-mu*r(j)));
    end
    Aminus(i)=max([B*(b(i)+(1/(mu-theta)))+C*b(i)-(D*(mu-theta)/mu)+exp(-theta*b(i))*D, B*(b(i)+(1/(mu-theta)))-min(Term)+(C/mu)+(exp(-theta*b(i))*(mu-theta)/mu)  ,B*b(i)+H]);
   
end

[M, I]=min(Aminus);
btilde=max(b(I))
if M<Aplus
    a=btilde
    A=M
else
    a=a1
    A=Aplus
end



exptheta=D+A*((mu^2)/(mu^2-theta^2))-B*((2*theta*(mu^2))/((mu^2-theta^2)^2))
zexptheta= (theta*(mu-theta)/(mu+theta))+B*((mu^2)/(mu^2-theta^2))
expmu=0.5*(exp(-mu*a)-(D/(mu-theta))*mu*exp((theta-mu)*a))+(D/(mu-theta))*mu*(theta*0.5/mu)*(1+(mu-theta)*a)*exp((theta-mu)*a)-A*exp((theta-mu)*a)/(2*D)+B*(1+(mu-theta)*a)*exp((theta-mu)*a)*mu/(2*((mu-theta)^2))


N = 1000;
M = 1000;
W= zeros(1,N);
W1= zeros(1,N);


for l = 1:N
    V1=exprnd(betainv)+exprnd(betainv);
    X1 = exprnd(muinv)-V1;
    Y1=exprnd(muinv)-V1;
    V2=exprnd(betainv)+exprnd(betainv);
    Y2=exprnd(muinv)-V2;
    T12=X1+Y2;
    T22=max(Y1,Y1+Y2);
    SY=Y1+Y2;
    SX=X1+exprnd(muinv)-V2;
    Z2=X1+Y2;
    for j = 2:M
        Z2=max(SX, Z2);
        V=exprnd(betainv)+exprnd(betainv);
        Yn=exprnd(muinv)-V;
        Xn=exprnd(muinv)-V;
        SY=SY+Yn;
        T22=max(T22,SY);
        SX= SX+Xn;
        Z2=Z2+Yn;
        T12=max(Z2,T12);
    end
    U=exprnd(muinv)-exprnd(muinv);
    W(l)=max(T12+U,T22+max(U,0));
    W1(l)=T22;
end
save('WExpMinusErlang.mat','W');
%x=0:0.01:(min(max(W),max(W1))*0.7);
x=0:0.01:100;
simulationsW = zeros(1,length(x));
simulationsW1 = zeros(1,length(x));
asym2 = zeros(1,length(x));
%asym2lower = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    BW1= (W1>x(l));
    simulationsW(l) = mean(BW);
    simulationsW1(l) = mean(BW1);
    asym1(l)= D*exp(-theta*x(l));
    if x(l)>= max(-a,0)
        asym2(l)=(exptheta+zexptheta*x(l))*exp(-theta*x(l))+expmu*exp(-mu*x(l));
    end
    if x(l)< max(-a,0)
        asym2(l)=1-0.5*exp(mu*(x(l)+a))+0.5*D*exp(mu*(x(l)+a)-theta*x(l))+(A+B*(1/(mu+theta)-a)+C*x(l))*exp(mu*(x(l)+a)+theta*a)*0.5*mu/(mu+theta);
    end
end


%%%%phd bounds erlang2/M
xx = 0 : 0.01 : 99.99
xi = 0;
phd(10000)=1;
xi = 0
for w = xx
    xi = xi + 1;
    phd(xi) = 100000000000;
    for theta =0.0001 : 0.0001 : mu
        beta = (mu / (mu - theta)) * (2*lambda/(2*lambda+theta))^2;
        if(beta >= 1)
            break;
        end
        bound = (beta * (2*mu-theta) / (2*(1-beta)*(mu-theta))+(beta^2/(1-beta)^2)*mu^2/((mu-theta)*(mu+theta)))*exp(-theta*w);
        if(phd(xi)>bound)
            phd(xi)=bound;
        end
    end
end


hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W> x)$', 'Interpreter', 'latex');
% plot(x, simulationsW1, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(1, :) = 'One Node Simulations ';
% plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
% lPlots(2, :) = 'One Node Exact Value ';
plot(xx, phd, 'Color', 'r', 'LineStyle', '-.', 'LineWidth', 2.5);
lPlots(1, :) = 'Upper Bound (Large Deviations)';
plot(x, asym2, 'Color', 'b', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'Upper Bound                   ';
plot(x, simulationsW, 'Color', 'g', 'LineStyle', ':', 'LineWidth', 2.5);
lPlots(3, :) = 'Simulations                   ';

%simulationsFlorin = load('W2Erlang_rho095_M2_N5K_5K_runs.txt');
%plot(xx, simulationsFlorin, 'Color', 'g', 'LineStyle', ':', 'LineWidth', 2.5);
legend(lPlots);
set(legend(), 'interpreter', 'latex');

==> matlab/Sima/Kleinrock.m <==
function [] =Kleinrock()

format long g
lambda = 1;
M=2;
lambdainv= 1/lambda;
gamma=1/0.95;
for theta =0 : 0.0000001 : lambda
    if(lambda / (lambda - theta) > exp(theta*gamma))
        break;
    end
end
Denom=1-(exp(-theta*gamma/M)*lambda/(lambda-(theta/M)))
A=exp(-lambda*gamma/M)/Denom
B=A*exp(theta*(M-1)*gamma/M)/Denom
expthetam=A+B*lambda/(lambda+(theta*(M-1)/M))
N = 3000;
M = 3000;
W= zeros(1,N);



for l = 1:N
    Y=exprnd(lambdainv,1, M);
    W(l)=M*Y(1)-gamma;
    for j=2:M
        W(l)=max(W(l), max(Y(1:j))*(M-1)+sum(Y(1:j))-j*gamma);
    end
end
    
x=0:0.01:(max(W));
simulationsW = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    simulationsW(l) = mean(BW);
    asym1(l)= expthetam*exp(-theta*x(l)/M);
end
hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W\geq x)$', 'Interpreter', 'latex');
plot(x, simulationsW, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(1, :) = 'Simulations';
plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'Upper Bound';
set(legend(), 'interpreter', 'latex');

==> matlab/Sima/KleinrockSima.m <==
function [] =KleinrockSima()

format long g
lambda = 1;
M=10;
lambdainv= 1/lambda;
gamma=M/0.95;
for theta =0 : 0.0000001 : lambda
    if(lambda / (lambda - theta) > exp(theta*gamma))
        break;
    end
end
Theta=theta
theta=lambda/M
Denom=exp(lambda*gamma/M)-(M/(M-1))
A=1/Denom
exptheta=A*M/(2*M-1)
exptwolambda=A*(M-1)*exp((theta-2*lambda)*gamma)/(2*M-1)
% C=lambda*(A^2)/M
% f1=gamma*M/(M-1);
% f2=((M/(M-1))^2)/lambda;
% f3=M/(M-1)
% B1=(C*(f1-f2)+A*theta*gamma)/Denom
% B2=((C*(f1-f2)+A*theta*gamma)*exp((lambda-theta)*gamma/M)+C*f2-A*f3)/(Denom*exp((lambda-theta)*gamma/M)+f3)
% B=max(B1,B2)
% exptheta=(A+B*M/(2*M-1)+C*(M^2)*(M-1)/(((2*M-1)^2)*lambda))
% expthetav=(C*M/(2*M-1))
N = 3000;
L = 3000;
W= zeros(1,N);
% v=0 : 0.001 : lambda/M-0.0001;
% term=zeros(1,length(v));
% for j=1:length(v)
%         Denom=1-(exp(-v(j)*gamma)*lambda/(lambda-v(j)));
%         A=exp(-lambda*gamma/M)/Denom;
%         B=(A^2)*lambda/(lambda-v(j)*M);
%         term(j)=(A+B*lambda/(lambda+v(j)*(M-1)));
%         % =(lambda-v(j))*exp(-v(j)*x(l))*(2*lambda/(2*lambda-v(j)))/((lambda-v(j)*M)*(exp(v(j)*gamma)-(lambda/(lambda-v(j)))));
%     end
% expthetaend=min(term)

for l = 1:N
    Y=exprnd(lambdainv,1, L);
    T2=M*Y(1)-gamma;
    T1=Y(1)-gamma;
    for j=2:L
        T2=max(T2, max(Y(1:j))*(M-1)+sum(Y(1:j))-j*gamma);
        T1=max(T1, sum(Y(1:j))-j*gamma);
    end
    W(l)=max(T1,T2-exprnd(lambdainv)*(M-1));
end
    
x=0:0.01:(max(W));
simulationsW = zeros(1,length(x));
asym1 = zeros(1,length(x));

for l = 1:length(x)
    BW= (W> x(l));
    simulationsW(l) = mean(BW);
    %asym1(l)= exptheta2*exp(-theta1*x(l));

    
    asym1(l)=exptheta*exp(-theta*x(l))+exptwolambda*exp(-2*lambda*x(l));
end
hold on;
set(gca,'yscale','log');
xlabel('$x$', 'Interpreter', 'latex');
ylabel('$P(W\geq x)$', 'Interpreter', 'latex');
plot(x, simulationsW, 'Color', 'k', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(1, :) = 'Simulations';
plot(x, asym1, 'Color', 'r', 'LineStyle', '-', 'LineWidth', 2.5);
lPlots(2, :) = 'Upper Bound';
set(legend(), 'interpreter', 'latex');
